Protecting the stack with PACed canaries

Stack canaries remain a widely deployed defense against memory corruption attacks. Despite their practical usefulness, canaries are vulnerable to memory disclosure and brute-forcing attacks. We propose PCan, a new approach based on ARMv8.3-A pointer authentication (PA), that uses dynamically-generated canaries to mitigate these weaknesses and show that it provides more fine-grained protection with minimal performance overhead.

==> listings/dispatch.c <==
#include "dispatch.inc" // This and next line not in output

void dispatch() {
    // Maybe use sreplace as example here?
}

